Tube2Vec: Social and Semantic Embeddings of YouTube Channels

Research using YouTube data often explores social and semantic dimensions of channels and videos. Typically, analyses rely on laborious manual annotation of content and content creators, often found by low-recall methods such as keyword search. Here, we explore an alternative approach, using latent representations (embeddings) obtained via machine learning. Using a large dataset of YouTube links shared on Reddit; we create embeddings that capture social sharing behavior, video metadata (title, description, etc.), and YouTube's video recommendations. We evaluate these embeddings using crowdsourcing and existing datasets, finding that recommendation embeddings excel at capturing both social and semantic dimensions, although social-sharing embeddings better correlate with existing partisan scores. We share embeddings capturing the social and semantic dimensions of 44,000 YouTube channels for the benefit of future research on YouTube: https://github.com/epfl-dlab/youtube-embeddings.

==> helpers.py <==
import itertools
import scipy.stats as stats

from matplotlib.patches import Rectangle
from tempfile import NamedTemporaryFile
from matplotlib.lines import Line2D
from matplotlib.image import imread
import matplotlib.pyplot as plt
import seaborn as sns


def get_size(fig, dpi=100):
    with NamedTemporaryFile(suffix='.png') as f:
        fig.savefig(f.name, bbox_inches='tight', dpi=dpi)
        height, width, _channels = imread(f.name).shape
        return width / dpi, height / dpi


def set_size(fig, size, dpi=100, eps=1e-2, give_up=2, min_size_px=10):
    target_width, target_height = size
    set_width, set_height = target_width, target_height  # reasonable starting point
    deltas = []  # how far we have
    while True:
        fig.set_size_inches([set_width, set_height])
        actual_width, actual_height = get_size(fig, dpi=dpi)
        set_width *= target_width / actual_width
        set_height *= target_height / actual_height
        deltas.append(abs(actual_width - target_width) + abs(actual_height - target_height))
        if deltas[-1] < eps:
            return True
        if len(deltas) > give_up and sorted(deltas[-give_up:]) == deltas[-give_up:]:
            return False
        if set_width * dpi < min_size_px or set_height * dpi < min_size_px:
            return False
